Deep K-SVD Denoising

This work considers noise removal from images, focusing on the well known K-SVD denoising algorithm. This sparsity-based method was proposed in 2006, and for a short while it was considered as state-of-the-art. However, over the years it has been surpassed by other methods, including the recent deep-learning-based newcomers. The question we address in this paper is whether K-SVD was brought to its peak in its original conception, or whether it can be made competitive again. The approach we take in answering this question is to redesign the algorithm to operate in a supervised manner. More specifically, we propose an end-to-end deep architecture with the exact K-SVD computational path, and train it for optimized denoising. Our work shows how to overcome difficulties arising in turning the K-SVD scheme into a differentiable, and thus learnable, machine. With a small number of parameters to learn and while preserving the original K-SVD essence, the proposed architecture is shown to outperform the classical K-SVD algorithm substantially, and getting closer to recent state-of-the-art learning-based denoising methods. Adopting a broader context, this work touches on themes around the design of deep-learning solutions for image processing tasks, while paving a bridge between classic methods and novel deep-learning-based ones.

==> get_unsupervised_images_and_PSNR.py <==
import os  # to read the path
from skimage import io # to transform a .jpg to array
import numpy as np
from scipy import linalg
import pickle
import sys
import matplotlib

import torch
from torch.utils.data import Dataset, DataLoader
from torchvision import transforms
import matplotlib.pyplot as plt
import ISTA
import random
import time
import cProfile
import Deepnet_Denoising

from PIL import Image
#from scipy.misc import toimage # ---> use instead Image.fromarray
from torchvision.utils import save_image

import imageio
#from scipy.misc import imsave # ---> use instead imageio.imwrite

from skimage.measure import compare_ssim as ssim

import scipy.io
#from scipy.misc import toimage
#from scipy.misc import imsave
import matplotlib.pyplot as plt
import numpy as np
from scipy import sparse
from matplotlib import cm





device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")


####### Load with Dictionary method #####
###Initialization Deep_net######
patch_size = 8
m = 16
Dict = ISTA.Init_DCT(patch_size, m)
Dict_init_0 = torch.from_numpy(Dict).float()

### Index for averaging ###
###  For training ###
#L1 = Deepnet_Denoising.List_index_averaging(sub_image_size, sub_image_size, patch_size)
#L2 = L1

#add_zero = torch.zeros(1).type(torch.FloatTensor)

### For testing: In load_model.py ###
#w = 481
#h = 321
#L1 = Deepnet_Denoising_MLP_A.List_index_averaging(w, h, patch_size)
#L2 = Deepnet_Denoising_MLP_A.List_index_averaging(h, w, patch_size)

#add_zero = torch.zeros(1).type(torch.FloatTensor)

# C-order #
idx = Deepnet_Denoising.order_F_to_C(patch_size)
Dict_init = Dict_init_0[idx,:]
#S_init = Dict_init_0.t().mm(Dict_init_0)

#Dict_init_2 = Dict_init_0[idx,:]
#Dict_init_3 = Dict_init_0[idx,:]
#########
c_0 = linalg.norm(Dict,ord=2)**2
c = torch.FloatTensor((c_0,))
#c_2 = torch.FloatTensor((c_0,))
#c_3 = torch.FloatTensor((c_0,))
#########
soft_comp =  torch.zeros(m**2)
#########
Identity = torch.eye(m**2)
########
w = torch.normal(mean = 1, std = 1/10*torch.ones(patch_size**2)).float()
w_2 = torch.normal(mean = 1, std = 1/10*torch.ones(patch_size**2)).float()
w_3 = torch.normal(mean = 1, std = 1/10*torch.ones(patch_size**2)).float()
#w_4 = torch.normal(mean = 1, std = 1/10*torch.ones(patch_size**2)).float()
#w_5 = torch.normal(mean = 1, std = 1/10*torch.ones(patch_size**2)).float()

# W = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2,patch_size**2)).float()
# for i in range(patch_size**2):
#     W[i,i]=1
#
# W_2 = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2,patch_size**2)).float()
# for i in range(patch_size**2):

#     W_2[i,i]=1
#
# W_3 = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2,patch_size**2)).float()
# for i in range(patch_size**2):
#     W_3[i,i]=1


#b = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2)).float()
#b_2 = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2)).float()
#b_3 = torch.normal(mean = 0, std = 1/100*torch.ones(patch_size**2)).float()
####### TO DEVICE #####
Dict_init = Dict_init.to(device)
#Dict_init_2 = Dict_init_2.to(device)
#Dict_init_3 = Dict_init_3.to(device)

c = c.to(device)
#c_2 = c_2.to(device)
#c_3 = c_3.to(device)

soft_comp = soft_comp.to(device)
Identity = Identity.to(device)

w = w.to(device)
w_2 = w_2.to(device)
w_3 = w_3.to(device)
#w_4 = w_4.to(device)
#w_5 = w_5.to(device)

# W = W.to(device)
# W_2 = W_2.to(device)
# W_3 = W_3.to(device)

#b = b.to(device)
#b_2 = b_2.to(device)
#b_3 = b_3.to(device)

#add_zero = add_zero.to(device)
######################

#######   3-layer MLP x1 Dict: 8*16 ########
# D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 64, 128, 64, 32, 1, 7, -1, 1
# model = Deepnet_Denoising.DenoisingNet_MLP(patch_size, D_in, H_1, H_2, H_3,
#              D_out_lam, T, min_v, max_v, Dict_init, c, w, soft_comp, Identity)
#

#######   3-layer MLP x1 Dict: 8*16: TO GET THE SPARSE CODE########
# D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 64, 128, 64, 32, 1, 7, -1, 1
# model = Deepnet_Denoising.DenoisingNet_MLP_sparse_code(patch_size, D_in, H_1, H_2, H_3,
#              D_out_lam, T, min_v, max_v, Dict_init, c, w, soft_comp, Identity)
#

#######   3-layer MLP x1 Dict: 16*32 ########
# D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 256, 128, 64, 32, 1, 7, -1, 1

# model = Deepnet_Denoising.DenoisingNet_MLP(patch_size, D_in, H_1, H_2, H_3,
#              D_out_lam, T, min_v, max_v, Dict_init, c, w, soft_comp, Identity)


#######   3-layer MLP x 2  ########
#D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 256, 128, 64, 32, 1, 7, -1, 1
#model = Deepnet_Denoising_MLP_2.DenoisingNet_MLP_2(patch_size, D_in, H_1, H_2, H_3,
#            D_out_lam, T, min_v, max_v, Dict_init, c, w, w_2, soft_comp, Identity)


#######   3-layer MLP x3: TO GET THE SPARSE CODE  ########
# D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 64, 128, 64, 32, 1, 7, -1, 1
# model = Deepnet_Denoising.DenoisingNet_MLP_3_sparse_code(patch_size, D_in, H_1, H_2, H_3,
#             D_out_lam, T, min_v, max_v, Dict_init, c, w, w_2,w_3, soft_comp, Identity)

#######   3-layer MLP x3  ########
D_in, H_1, H_2, H_3, D_out_lam, T, min_v, max_v = 64, 128, 64, 32, 1, 7, -1, 1
model = Deepnet_Denoising.DenoisingNet_MLP_3(patch_size, D_in, H_1, H_2, H_3,
            D_out_lam, T, min_v, max_v, Dict_init, c, w, w_2,w_3, soft_comp, Identity)


### DEEPNET WITH 1 MLP ###
#model.load_state_dict(torch.load('sub_image_iid/sub_images_idd_128_8_16_MLP_7_1_25.pth', map_location='cpu'))


### DEEPNET WITH 3 MLP ###

num_image_set_12 = 4
#model.load_state_dict(torch.load('unsupervised_model_image_'+str(num_image_set_12)+'.pth', map_location='cpu'))
model.load_state_dict(torch.load('unsupervised_model_image_'+str(num_image_set_12)+'_15'+'.pth', map_location='cpu'))

#model.load_state_dict(torch.load('sub_image_iid/sub_images_idd_128_8_16_MLP_7_3_15.pth', map_location='cpu'))

model.to(device)


# Name of Test images: Set12 #
# file_test = open('test_12.txt', 'r')
# onlyfiles_test = []
# for e in file_test:
#    onlyfiles_test.append(e[:-1])



if  num_image_set_12<10:
    onlyfiles_test = ['0'+str(num_image_set_12)+'.png']
else:
    onlyfiles_test = [str(num_image_set_12)+'.png']


#### NOISY images ####
# With Rescaling [-1, 1]:
mean = 255/2
std = 255/2


data_transform = transforms.Compose([Deepnet_Denoising.Normalize(mean = mean, std = std),
                                                            Deepnet_Denoising.ToTensor()])
#Noise level:
sigma = 15

my_Data_test = Deepnet_Denoising.mydataset_full_images(
    root_dir="Set12", image_names=onlyfiles_test, sigma=sigma, transform=data_transform
)

N_test = 1
dataloader_test = DataLoader(my_Data_test, batch_size = N_test,
                        shuffle = False, num_workers = 0)



####################  PSNR + save restored and noisy images ###################
file_to_print = open('list_test_PSNR_MLP_3_15_set12.csv','w')
file_to_print.write(str(device) + '\n')
file_to_print.flush()

with open("list_test_PSNR_MLP_3_15_set12.txt", "wb") as fp:
    with torch.no_grad():
        list_PSNR = []
        list_PSNR_init = []
        PSNR = 0
        for k, (image_true, image_noise) in enumerate(dataloader_test, 0):

            image_true_t = image_true[0,0,:,:]
            #image_true_t = image_true_t.numpy()
            image_true_t = image_true_t.to(device)

            image_noise_0 = image_noise[0,0,:,:]
            #image_noise_0 = image_noise_0.numpy()
            image_noise_0 = image_noise_0.to(device)


            image_noise_t = image_noise.to(device)
            image_restored_t = model(image_noise_t)
            image_restored_t = image_restored_t[0,0,:,:]
            #image_restored_t = image_restored_t.numpy()
            image_restored_t = image_restored_t.to(device)


            image_noise_t = image_noise_t[0,0,:,:]
            np_im = image_noise_t.numpy()
            np_im = 255 * (np_im + 1)/2
            np_im_trunc = np.round(np_im)
            np_im_trunc[np_im_trunc>255] = 255
            np_im_trunc[np_im_trunc<0] = 0
            np_im_trunc = np_im_trunc.astype('uint8')

            im = Image.fromarray(np_im_trunc)
            im.save("Set12_noisy"+str(k)+'_15'+'.jpg')

            # np_im = image_restored_t.numpy()
            # np_im = 255 * (np_im + 1)/2
            # np_im_trunc = np.round(np_im)
            # np_im_trunc[np_im_trunc>255] = 255
            # np_im_trunc[np_im_trunc<0] = 0
            # np_im_trunc = np_im_trunc.astype('uint8')
            #
            # im = Image.fromarray(np_im_trunc)
            # im.save("Set12_"+str(k)+'_15'+'.jpg')
            # #
            #
            # np_im_true = image_true_t.numpy()
            # np_im_true = 255 * (np_im_true + 1)/2
            # np_im_trunc_true = np.round(np_im_true)
            # np_im_trunc_true[np_im_trunc_true>255] = 255
            # np_im_trunc_true[np_im_trunc_true<0] = 0
            # np_im_trunc_true = np_im_trunc_true.astype('uint8')



            PSNR_init = 10*torch.log10(4/torch.mean((image_true_t-image_noise_0)**2))
            file_to_print.write('Init:' + ' ' + str(PSNR_init) + '\n')
            file_to_print.flush()

            list_PSNR_init.append(PSNR_init)


            PSNR = 10*torch.log10(4/torch.mean((image_true_t-image_restored_t)**2))
            PSNR = PSNR.cpu()
            #PSNR = 10*np.log10((255**2)/np.mean((np_im_trunc_true.astype('float')-np_im_trunc.astype('float'))**2))
            file_to_print.write('Test:' + ' ' + str(PSNR) + '\n')
            file_to_print.flush()

            list_PSNR.append(PSNR)


            #print(PSNR)
            #print(k)

    mean = np.mean(list_PSNR)
    file_to_print.write('FINAL'+' ' +str(mean) + '\n')
    file_to_print.flush()
    pickle.dump(list_PSNR, fp)
###################################################

